Simultaneous Unimodularity of Positive Integer Matrices and Their Entrywise Cubes

We solve an open problem posed by Richard Guy in his book Unsolved Problems in Number Theory. We prove that, for every integer $n\geq10$, there exist infinitely many $n\times n$ integer matrices $A$ such that every entry is $\ge2$ and $\det A=\det A^{[3]}=1$, where $A^{[3]}$ denotes the entrywise cube of $A$. The matrices may be chosen compatibly, so they can form the leading principal blocks of a single infinite positive integer array. The order-ten case is reduced to an inhomogeneous system consisting of one linear and one diagonal cubic equation. The circle method then provides infinitely many positive integral solutions. To pass from order $n$ to order $n+1$, we introduce a bordering construction that preserves the signed cofactor vectors of both the matrix and its entrywise cube. Iterating this construction yields the result in every order $n\geq10$.

==> anc/verify_all_orders.py <==
#!/usr/bin/env python3
"""Exact arithmetic certificates for entrywise-cubed unimodular matrices.

Python 3.9+, standard library only.  Run:
    python verify_all_orders.py

This verifies the fixed 9-by-10 frame, its twenty signed cofactors, the
real Jacobian certificate, all exceptional-prime certificates, and the
pairwise-gcd certificate.  It does NOT compute a first row satisfying the
two exact determinant equations: existence of such rows is the analytic
theorem in the accompanying manuscript. Border regression tests below verify
identities only; they are not positive unit-complement examples.
"""
from fractions import Fraction
from functools import reduce
from itertools import combinations
from math import gcd
from typing import List, Sequence

B: List[List[int]] = [
    [4,3,5,5,4,3,5,4,2,3],
    [4,5,5,2,2,3,4,5,3,5],
    [5,5,3,4,5,4,5,3,5,3],
    [2,3,4,5,2,4,4,3,3,3],
    [4,3,3,2,3,4,2,2,5,2],
    [5,4,5,5,2,5,5,4,3,5],
    [2,4,2,3,5,3,5,4,5,2],
    [4,5,2,4,3,4,2,2,5,4],
    [4,5,2,2,3,4,3,5,4,4],
]
C = [4725,18,-1432,4682,-7509,-7230,504,4797,5531,-5416]
D = [
    340739472931722111, 28733076063275820,
    -369435421691654920, 124984744924291244,
    -1235085791262920481, -722001405221789442,
    791954706125920512, 183749257820706315,
    484371424027128179, -300611788966121134,
]
# p, modulus, seed vector, one-based column pair, reduced minor modulo p.
LOCAL = [
    (2, 2, [0,0,1,0,1,1,0,1,1,0], (1,5), 1),
    (3, 27,[8,16,18,24,1,6,9,23,19,16], (3,9), 1),
    (5, 5, [3,0,2,2,2,3,3,1,2,2], (1,2), 3),
    (7, 7, [0,4,0,1,2,1,4,2,1,2], (2,3), 5),
    (11,11,[7,2,10,5,2,7,1,7,4,8], (1,3), 2),
]

def require(condition: bool, message: str) -> None:
    """Do not use assertions, which Python's -O option can disable."""
    if not condition:
        raise ArithmeticError(message)

def det_bareiss(matrix: Sequence[Sequence[int]]) -> int:
    """Determinant by fraction-free elimination, with row pivoting."""
    n = len(matrix)
    if any(len(row) != n for row in matrix):
        raise ValueError("The determinant requires a square matrix")
    if n == 0:
        return 1
    a = [list(row) for row in matrix]
    sign, previous = 1, 1
    for k in range(n-1):
        pivot_row = next((r for r in range(k,n) if a[r][k] != 0), None)
        if pivot_row is None:
            return 0
        if pivot_row != k:
            a[k], a[pivot_row] = a[pivot_row], a[k]
            sign = -sign
        pivot = a[k][k]
        for i in range(k+1,n):
            for j in range(k+1,n):
                numerator = pivot*a[i][j] - a[i][k]*a[k][j]
                quotient, remainder = divmod(numerator, previous)
                require(remainder == 0, "Bareiss division was not exact")
                a[i][j] = quotient
            a[i][k] = 0
        previous = pivot
    return sign*a[-1][-1]

def det_fraction(matrix: Sequence[Sequence[int]]) -> int:
    """Independent check by rational Gaussian elimination."""
    n = len(matrix)
    a = [[Fraction(x) for x in row] for row in matrix]
    result = Fraction(1)
    for k in range(n):
        pivot_row = next((r for r in range(k,n) if a[r][k]), None)
        if pivot_row is None:
            return 0
        if pivot_row != k:
            a[k], a[pivot_row] = a[pivot_row], a[k]
            result = -result
        pivot = a[k][k]
        result *= pivot
        for i in range(k+1,n):
            multiplier = a[i][k]/pivot
            for j in range(k+1,n):
                a[i][j] -= multiplier*a[k][j]
            a[i][k] = Fraction(0)
    require(result.denominator == 1, "Nonintegral determinant")
    return result.numerator

def signed_cofactors(frame: Sequence[Sequence[int]]) -> List[int]:
    n = len(frame)+1
    require(all(len(row) == n for row in frame), "Wrong frame shape")
    out = []
    for j in range(n):
        minor = [list(row[:j])+list(row[j+1:]) for row in frame]
        bareiss = det_bareiss(minor)
        require(bareiss == det_fraction(minor), "Determinant algorithms disagree")
        out.append((-1)**j * bareiss)
    return out

def linear(x: Sequence[int]) -> int:
    return sum(c*t for c,t in zip(C,x))

def cubic(x: Sequence[int]) -> int:
    return sum(d*t**3 for d,t in zip(D,x))

def reduced_minor(x: Sequence[int], i: int, j: int) -> int:
    """Indices here are zero-based; the true Jacobian minor is 3 times this."""
    return C[i]*D[j]*x[j]**2 - C[j]*D[i]*x[i]**2

def verify_seed() -> None:
    require(len(B) == 9 and all(len(row) == 10 for row in B), "Wrong dimension")
    require(all(2 <= x <= 5 for row in B for x in row), "Entry outside [2,5]")
    require(signed_cofactors(B) == C, "Wrong linear cofactors")
    require(signed_cofactors([[x**3 for x in row] for row in B]) == D,
            "Wrong cubic cofactors")
    require(all(C) and all(D), "Zero coefficient")
    require(reduce(gcd,C) == reduce(gcd,D) == 1, "Nonprimitive vector")
    require(-159*C[0] + 41658*C[1] - C[2] == 1, "Bezout certificate failed")
    print("PASS: 20 signed cofactors, independently checked by two exact algorithms.")
    print("PASS: all fixed entries are in {2,3,4,5}; both cofactor vectors are primitive.")

    pair_gcds = [gcd(D[i],D[j]) for i,j in combinations(range(10),2)]
    require(all(840 % g == 0 for g in pair_gcds), "Pairwise gcd does not divide 840")
    lcm = reduce(lambda a,b: a//gcd(a,b)*b, pair_gcds, 1)
    require(lcm == 840, "Unexpected pair-gcd least common multiple")
    print("PASS: all 45 pairwise gcds divide 840, and their lcm is 840.")
    print("Upper triangular pairwise-gcd table (successive rows):")
    for i in range(9):
        print("  ",i+1, ":", " ".join(str(gcd(D[i],D[j])) for j in range(i+1,10)))

    for row in B:
        require(linear(row) == cubic(row) == 0, "Repeated-row identities failed")
    r = B[0]
    real_minor = reduced_minor(r,0,1)
    require(real_minor == 1123741091386468277532, "Wrong real minor")
    print("PASS: positive homogeneous point r; reduced real Jacobian minor =",real_minor)

    for p,m,x,pair,expected in LOCAL:
        i,j = (pair[0]-1,pair[1]-1)
        require(linear(x) % m == cubic(x) % m == 1, f"Local equations failed at {p}")
        red = reduced_minor(x,i,j) % p
        require(red == expected and red != 0, f"Local reduced minor failed at {p}")
        if p == 3:
            require(m == 27 and C[i] % 3 != 0, "3-adic elimination condition failed")
            # Compute the exact rational one-variable residual and derivative.
            xi = Fraction(1-sum(C[k]*x[k] for k in range(10) if k != i),C[i])
            residual = sum(Fraction(D[k])*((xi if k == i else x[k])**3)
                           for k in range(10)) - 1
            derivative = 3*D[j]*x[j]**2 - Fraction(3*D[i]*C[j],C[i])*xi**2
            require(residual.denominator % 3 != 0 and residual.numerator % 27 == 0,
                    "3-adic cubic residual is not divisible by 27")
            require(derivative.denominator % 3 != 0 and derivative.numerator % 3 == 0
                    and derivative.numerator % 9 != 0, "3-adic derivative valuation is not 1")
        else:
            require((3*red) % p != 0, f"Ordinary Hensel condition failed at {p}")
        print(f"PASS: p={p}, modulus={m}, pair={pair}, reduced minor={red}.")

    # A rational, non-floating-point certificate for positivity of the large-prime bound.
    require(13**5 > 600**2, "Square-root lower bound failed")
    require(512*1000 < 13**6, "Large-prime tail comparison failed")
    require(Fraction(64,75)+Fraction(1,1000) < 1, "Large-prime positivity failed")
    print("PASS: the finite-field nonsingularity inequality holds for every prime p >= 13.")
    print("ALL FINITE CERTIFICATES VERIFIED.")
    print("The infinite family of first rows is established by the manuscript's circle-method proof,")
    print("not by this finite certificate checker. No numerical first row is claimed here.")



def _integer_vector(values: Sequence[int], length: int, name: str) -> List[int]:
    """Validate exact integer data; booleans are not accepted as integers."""
    if len(values) != length:
        raise ValueError(f"{name} must have length {length}")
    if any(type(value) is not int for value in values):
        raise TypeError(f"{name} must contain Python integers")
    return list(values)


def check_border_certificate(
    E: Sequence[Sequence[int]],
    r: Sequence[int],
    u: Sequence[int],
    v: Sequence[int],
    w: Sequence[int],
    z: int,
    *,
    strict: bool = True,
) -> dict:
    """Check the bordering identities by independent determinant computations.

    E has shape (m-1, m). The relation vectors u and v have length m-1.
    r = u E and r^[3] = v E^[3] are checked separately.
    In strict mode, require every matrix entry >= 2, every u_i*v_i != 0,
    and both complements equal to 1. In identity-only mode, arbitrary
    integral entries, relation coefficients and complements are permitted.

    This verifies a supplied certificate. It neither searches for one nor
    establishes that a square matrix with an unspecified first row has
    determinant 1. Arithmetic failures raise ArithmeticError; malformed
    inputs raise TypeError or ValueError.
    """
    if not E:
        raise ValueError("E must have at least one row")
    m = len(E) + 1
    E0 = [_integer_vector(row, m, f"E[{i}]") for i, row in enumerate(E)]
    r0 = _integer_vector(r, m, "r")
    u0 = _integer_vector(u, m - 1, "u")
    v0 = _integer_vector(v, m - 1, "v")
    w0 = _integer_vector(w, m - 1, "w")
    if type(z) is not int:
        raise TypeError("z must be a Python integer")
    for j in range(m):
        require(r0[j] == sum(u0[i] * E0[i][j] for i in range(m - 1)),
                f"Linear row relation fails in column {j + 1}")
        require(r0[j] ** 3 == sum(v0[i] * E0[i][j] ** 3 for i in range(m - 1)),
                f"Cubed row relation fails in column {j + 1}")
    k1 = z - sum(ui * wi for ui, wi in zip(u0, w0))
    k3 = z ** 3 - sum(vi * wi ** 3 for vi, wi in zip(v0, w0))
    extended = [row + [wi] for row, wi in zip(E0, w0)] + [r0 + [z]]
    if strict:
        require(all(x >= 2 for row in extended for x in row),
                "Strict mode requires every matrix entry to be at least two")
        require(all(ui != 0 and vi != 0 for ui, vi in zip(u0, v0)),
                "Strict mode requires all relation coefficients to be nonzero")
        require(k1 == k3 == 1, "Both unit complements must equal one")
    old_c = signed_cofactors(E0)
    old_d = signed_cofactors([[x ** 3 for x in row] for row in E0])
    new_c = signed_cofactors(extended)
    new_d = signed_cofactors([[x ** 3 for x in row] for row in extended])
    require(new_c == [k1 * x for x in old_c] + [0],
            "Linear cofactor identity fails")
    require(new_d == [k3 * x for x in old_d] + [0],
            "Cubed cofactor identity fails")
    return {
        "input_order": m,
        "output_order": m + 1,
        "k1": k1,
        "k3": k3,
        "extended_frame": extended,
        "linear_cofactors": new_c,
        "cubic_cofactors": new_d,
        "strict_unit_border": strict,
    }


def duplicate_row_case(E: Sequence[Sequence[int]], row_index: int,
                       multiplier: int, w: Sequence[int], z: int) -> dict:
    """Construct data for testing the general identity, NOT the existence theorem."""
    nrows = len(E)
    if not 0 <= row_index < nrows:
        raise ValueError("row_index out of range")
    u, v = [0] * nrows, [0] * nrows
    u[row_index], v[row_index] = multiplier, multiplier ** 3
    r = [multiplier * x for x in E[row_index]]
    return {"E": [list(row) for row in E], "r": r, "u": u, "v": v,
            "w": list(w), "z": z}


def verify_border_regressions() -> None:
    print("\nALGEBRAIC REGRESSION TESTS (not admissible unit borders):")
    cases = [
        duplicate_row_case(B, 0, 2, list(range(2, 11)), 7),
        duplicate_row_case(B, 4, 3, [5 + i % 4 for i in range(9)], 11),
        duplicate_row_case(B, 2, 2, [3] * 9, 6),
    ]
    # A column permutation checks that signs do not depend on column order.
    perm = [9, 1, 4, 0, 8, 2, 5, 3, 7, 6]
    permuted = [[row[j] for j in perm] for row in B]
    cases.append(duplicate_row_case(permuted, 7, 4, [4] * 9, 9))
    results = []
    for i, data in enumerate(cases, 1):
        result = check_border_certificate(**data, strict=False)
        results.append(result)
        print(f"PASS: identity test {i}, orders {result['input_order']} -> "
              f"{result['output_order']}, k1={result['k1']}, k3={result['k3']}.")
    # The next input has a zero final cofactor in both vectors.
    E2 = results[0]["extended_frame"]
    data2 = duplicate_row_case(E2, 5, 2, [3 + i % 3 for i in range(10)], 17)
    result = check_border_certificate(**data2, strict=False)
    require(result["linear_cofactors"][-2:] == [0, 0],
            "Zero cofactor support was not preserved")
    require(result["cubic_cofactors"][-2:] == [0, 0],
            "Cubed zero cofactor support was not preserved")
    print(f"PASS: iterated identity test, orders 11 -> 12, "
          f"k1={result['k1']}, k3={result['k3']}; two final cofactors are zero.")

    bad = {key: (value[:] if isinstance(value, list) else value)
           for key, value in cases[0].items()}
    bad["r"][0] += 1
    try:
        check_border_certificate(**bad, strict=False)
    except ArithmeticError:
        print("PASS: an altered row certificate is rejected.")
    else:
        raise ArithmeticError("An invalid certificate was accepted")
    try:
        check_border_certificate(**cases[0], strict=True)
    except ArithmeticError:
        print("PASS: a non-unit algebraic test is rejected in strict mode.")
    else:
        raise ArithmeticError("A non-unit certificate was accepted in strict mode")


def main() -> None:
    import argparse
    import json
    parser = argparse.ArgumentParser(description=__doc__)
    parser.add_argument("--certificate", metavar="FILE.json",
                        help="also check supplied E,r,u,v,w,z data")
    parser.add_argument("--identity-only", action="store_true",
                        help="for supplied JSON, check general identities, not unit/positive conditions")
    args = parser.parse_args()
    verify_seed()
    verify_border_regressions()
    if args.certificate:
        with open(args.certificate, "r", encoding="utf-8") as source:
            data = json.load(source)
        expected = {"E", "r", "u", "v", "w", "z"}
        if not isinstance(data, dict) or set(data) != expected:
            raise ValueError("Certificate JSON must have exactly the keys E,r,u,v,w,z")
        result = check_border_certificate(**data, strict=not args.identity_only)
        print("PASS: supplied certificate:", json.dumps(result))
    print("\nALL FINITE CERTIFICATES AND ALGEBRAIC REGRESSION TESTS PASSED.")
    print("No numerical admissible first row or order-eleven border was computed.")
    print("The analytic and geometric existence proofs are in the manuscript;")
    print("this program is not a formal verification of those proofs.")


if __name__ == "__main__":
    main()

